CC DIS at alpha_s^3 in Mellin-N and Bjorken-x spaces

Third-order results for the structure functions of charged-current deep-inelastic scattering are discussed. New results for 11'th Mellin moment for F_2,L^(nu P - nubar P) structure functions and 12'th moment for F_3^(nu P - nubar P) are presented as well as corresponding higher Mellin moments of differences between the respective crossing-even and -odd coefficient functions. Approximations in Bjorken-x space for these differences obtained with lowest five moments as well as consistency of new results with these approximations are discussed. The 1/N_c suppression of the differences is shown and the correction to the Paschos-Wolfenstein relation is discussed.

==> resR.h <==
%auto-ignore
*
********************************************************************************
*
* arXiv:0711.0521v1 [hep-ph]
* CC DIS at \alpha_s^3 in Mellin-N and Bjorken-x spaces
*  Mikhail Rogal
*
* This file contains the 11'th, 12'th and 13'th integer Mellin moments for the charged coefficient 
* functions up to three loops as given in eqs.(A.1)--(A.3) as well as  corresponding higher 
* Mellin moments of differences between the respective crossing-even and -odd coefficient 
* functions in eqs.(B.1)--(B.3).
*
* Notation:
* z2 = Zeta(2), ... , z5=Zeta(5)
* ca, cf, nf  denote colour factors and number of fermions
* a = alpha_s/(4 pi) is the expansion parameter
*
********************************************************************************
*

L   c2q11 =

       + a * (
          + 13105783/831600*cf
          )

       + a^2 * (
          - 122253517912789/3195000547200*cf*nf
          + 236212260301543/1037337840000*cf*ca
          - 109357/1155*cf*ca*z3
          + 98146880716389133/1845112816008000*cf^2
          + 8462/105*cf^2*z3
          )

       + a^3 * (
          + 63689629686066726367/996360920644320000*cf*nf^2
          + 251264/93555*cf*nf^2*z3
          - 206484440760943457173/203899125830400000*cf*ca*nf
          - 125632/3465*cf*ca*nf*z4
          + 244949367479/936485550*cf*ca*nf*z3
          + 6214478354002179611868649/1884027922672896000000*cf*ca^2
          + 197732/231*cf*ca^2*z5
          + 151689577/16008300*cf*ca^2*z4
          - 1039437594401/416215800*cf*ca^2*z3
          - 7118183480913604311036887/10880261253435974400000*cf^2*nf
          + 125632/3465*cf^2*nf*z4
          - 8620003991/85135050*cf^2*nf*z3
          + 130339510428192960678390973/54401306267179872000000*cf^2*ca
          - 21218/99*cf^2*ca*z5
          - 151689577/5336100*cf^2*ca*z4
          + 80821712466167/576875098800*cf^2*ca*z3
          - 35440239155810867032199497/3544454339100103968000000*cf^3
          - 81164/99*cf^3*z5
          + 151689577/8004150*cf^3*z4
          + 381164463904607/249609417750*cf^3*z3
          )

       + 1
         ;

L   cLq11 =

       + a * (
          + 1/3*cf
          )

       + a^2 * (
          - 15151/11340*cf*nf
          + 1984474543/209563200*cf*ca
          - 4*cf*ca*z3
          - 313264177/104781600*cf^2
          + 8*cf^2*z3
          )

       + a^3 * (
          + 1355317/255150*cf*nf^2
          - 119231997944341913/1213685272800000*cf*ca*nf
          + 1849566364/42567525*cf*ca*nf*z3
          + 278571247117091333/882680198400000*cf*ca^2
          + 1160/3*cf*ca^2*z5
          - 89146587169/170270100*cf*ca^2*z3
          + 355389053714327/8307001422720*cf^2*nf
          - 30048196/405405*cf^2*nf*z3
          - 5696808539467201991/290745049795200000*cf^2*ca
          - 1480*cf^2*ca*z5
          + 1327717221659/936485550*cf^2*ca*z3
          - 9102853788548773397/27676692240120000*cf^3
          + 4240/3*cf^3*z5
          - 505404892/571725*cf^3*z3
          );

L   c3q12 =

       + a * (
          + 180008419/10810800*cf
          )

       + a^2 * (
          - 56084621695749173/1403883240439680*cf*nf
          + 41265384392827325207/175485405054960000*cf*ca
          - 1424581/15015*cf*ca*z3
          + 3728023695177860551381/52698267138004488000*cf^2
          + 88882/1155*cf^2*z3
          )

       + a^3 * (
          + 1855782116991095763359887/28457064254522423520000*cf*nf^2
          + 3387392/1216215*cf*nf^2*z3
          - 383732229667234059139588387/379427523393632313600000*cf*ca*nf
          - 1693696/45045*cf*ca*nf*z4
          + 31504273327/133783650*cf*ca*nf*z3
          + 145036477650625443670858543223/45531302807235877632000000*cf*ca^2
          + 2899516/3003*cf*ca^2*z5
          + 25648239313/2705402700*cf*ca^2*z4
          - 118955981330663/48697248600*cf*ca^2*z3
          - 22132972736542162287370477597/28250103787216805894400000*cf^2*nf
          + 1693696/45045*cf^2*nf*z4
          - 496067497273/12174312150*cf^2*nf*z3
          + 55562394749867369342925789360923/17091312791266167566112000000*
         cf^2*ca
          - 58298/99*cf^2*ca*z5
          - 25648239313/901800900*cf^2*ca*z4
          - 518595205781183/6499459446480*cf^2*ca*z3
          - 1556243722103827358575546080538633/
         17108404104057433733678112000000*cf^3
          - 551372/1287*cf^3*z5
          + 25648239313/1352701350*cf^3*z4
          + 67198327643555959/49853808254250*cf^3*z3
          )

       + 1
         ;

* The  moments N = 11 of the differences for F_2 and F_L as well as N=12 for F_3


L  diffc2q11 =

       + a^2*cf*[cf-ca/2] * (
          - 619430128963529269/2460150421344000
          - 677878/3465*z3
          + 6097516463/24012450*z2
          + 128/5*z2^2
          )

       + a^3*cf*[cf-ca/2]^2 * (
          + 72985545040605109471734789941/12566701747718550432000000
          - 23832/77*z5
          + 55689927719519927/1622461215375*z3
          - 1472/3*z3^2
          - 15177966246339422387/1537594013340000*z2
          + 8654312/945*z2*z3
          - 31781239759/1819125*z2^2
          - 8992/63*z2^3
          )

       + a^3*cf^2*[cf-ca/2] * (
          - 417272486089283995425649952101/69116859612452027376000000
          + 66993964/10395*z5
          - 436861012176654887/12979689723000*z3
          + 1456/3*z3^2
          + 1514141807453257771/109828143810000*z2
          - 77266484/10395*z2*z3
          + 2125039226077/180093375*z2^2
          - 56432/315*z2^3
          )

       + a^3*nf*cf*[cf-ca/2] * (
          + 188706965915502835794319/369391585764801600000
          - 1792/9*z5
          + 22120534934/10405395*z3
          - 3063427279802429/2995313013000*z2
          + 1408/9*z2*z3
          - 9519404/17325*z2^2
          );

L  diffcLq11 =

       + a^2*cf*[cf-ca/2] * (
          - 5167188555931/363068244000
          - 8/3*z3
          + 10022/945*z2
          )

       + a^3*cf*[cf-ca/2]^2 * (
          + 13469264008826648669111/9251922834554400000
          - 8288/3*z5
          + 10937259706/4729725*z3
          - 12442705009487/6483361500*z2
          + 1312*z2*z3
          - 1413232/4725*z2^2
          )

       + a^3*cf^2*[cf-ca/2] * (
          + 29154136441960450330061/226672109446582800000
          - 368/3*z5
          - 560828132092/468242775*z3
          + 244988263837/480249000*z2
          + 48*z2*z3
          + 9705316/51975*z2^2
          )

       + a^3*nf*cf*[cf-ca/2] * (
          + 717577454838293479/32708818101960000
          + 26725912/405405*z3
          - 67470181/1403325*z2
          - 368/45*z2^2
          );

L  diffc3q12 = 

       - a^2*cf*[cf-ca/2] * (
          - 18117822890704807587437/70264356184005984000
          - 8939254/45045*z3
          + 1053644555267/4058104050*z2
          + 128/5*z2^2
          )

       - a^3*cf*[cf-ca/2]^2 * (
          + 29715680590481634053309842446559253/
         4665928392015663745548576000000
          - 2637896/3003*z5
          + 9720046002002881973/274195945398375*z3
          - 1472/3*z3^2
          - 151219518094861415132729/14638407538334580000*z2
          + 1290033016/135135*z2*z3
          - 20250388084007/1127251125*z2^2
          - 8992/63*z2^3
          )

       - a^3*cf^2*[cf-ca/2] * (
          - 165791456833171990576039064477409253/
         25662606156086150600517168000000
          + 902648332/135135*z5
          - 6932482134993002293/199415233017000*z3
          + 1456/3*z3^2
          + 3478984519432985388157/241292431950570000*z2
          - 79428644/10395*z2*z3
          + 369039205594393/30435780375*z2^2
          - 56432/315*z2^3
          )

       - a^3*nf*cf*[cf-ca/2] * (
          + 1297953990099826399951147609/2434659941775807345600000
          - 1792/9*z5
          + 876359298658/405810405*z3
          - 40974440556905057/38939069169000*z2
          + 1408/9*z2*z3
          - 13881228/25025*z2^2
	   );

* end of file
